Numerical Experiments for Darcy Flow on a Surface Using Mixed Exterior Calculus Methods

There are very few results on mixed finite element methods on surfaces. A theory for the study of such methods was given recently by Holst and Stern, using a variational crimes framework in the context of finite element exterior calculus. However, we are not aware of any numerical experiments where mixed finite elements derived from discretizations of exterior calculus are used for a surface domain. This short note shows results of our preliminary experiments using mixed methods for Darcy flow (hence scalar Poisson's equation in mixed form) on surfaces. We demonstrate two numerical methods. One is derived from the primal-dual Discrete Exterior Calculus and the other from lowest order finite element exterior calculus. The programming was done in the language Python, using the PyDEC package which makes the code very short and easy to read. The qualitative convergence studies seem to be promising.

==> code/hmsphrhl.py <==
"""
Darcy flow in a hemispherical mesh with a hole, with constant
and consistent (flux conserving) velocity prescribed on boundary. 

Reference :

Numerical method for Darcy flow derived using Discrete Exterior Calculus
A. N. Hirani, K. B. Nakshatrala, J. H. Chaudhry
See arXiv:0810.3434v3 [math.NA] on http://arxiv.org/abs/0810.3434

"""
from numpy import mat, zeros, sort, asarray, loadtxt, array, dot, \
     concatenate, sign, vstack, argmax, nonzero, arccos, pi, ravel, \
     log, linspace, sin, cos, tan, mean
from numpy.linalg import norm, det
from scipy.sparse import bmat
from scipy.sparse.linalg import spsolve
from matplotlib.pylab import figure, gca, triplot, show, savefig, cm
from pydec import simplex_quivers, signed_volume, \
     whitney_innerproduct
from dlnyhdg.simplicial_complex import simplicial_complex
from enthought.mayavi import mlab as mmlab
from vismesh import visualizable_simplicial_mesh
from os.path import join, exists
from os import makedirs


R = 1.    # R is hemisphere radius
v0 = 1.    # v0 is velocity at inflow boundary
figsdir = './figs'; savefigs = False
# Choose between FEEC and DEC
method = 'FEE'
## method = 'DEC'

vertices = loadtxt('vertices.txt')
triangles = loadtxt('triangles.txt', dtype='int')
h0 = max(vertices[:, 2]); h1 = min(vertices[:, 2])
theta0 = arccos(h0); theta1 = arccos(h1)
R0 = h0 * tan(theta0); R1 = R
# Make a simplicial complex from it
sc = simplicial_complex((vertices,triangles))
vm = visualizable_simplicial_mesh((vertices,triangles))
# Nk is number of k-simplices
N1 = sc[1].num_simplices
N2 = sc[2].num_simplices
# Permeability is k > 0 and viscosity is mu > 0
k = 1; mu = 1
# The matrix for the full linear system for Darcy in 2D, not taking into
# account the boundary conditions, is :
# [-(mu/k)star1 d1^T ]
# [    d1          Z ] 
# where Z is a zero matrix of size N2 by N2. 
# The block sizes are 
#   N1 X N1    N1 X N2
#   N2 X N1    N2 X N2

d1 = sc[1].d
if method == 'DEC':
    star1 = sc[1].star
else:
    star1 = whitney_innerproduct(sc, 1)
A = bmat([[(-mu/k)*star1, sc[1].d.T],
          [sc[1].d, None]], format='csr')
b = zeros(N1 + N2) # RHS vector
all_fluxes = zeros(N1)
# Find boundary and internal edges
boundary_edges = sc.boundary(); boundary_edges.sort()
boundary_indices = list(sort([sc[1].simplex_to_index[e] 
                                       for e in boundary_edges]))
num_boundary_edges = len(boundary_indices)
internal_edges = set(sc[1].simplex_to_index.keys()) - set(boundary_edges)
internal_indices = list(sort([sc[1].simplex_to_index[e] 
                                       for e in internal_edges]))
num_internal_edges = sc[1].num_simplices - num_boundary_edges
# Apply boundary conditions for flux
for i, e in enumerate(boundary_edges):
    tangent = array([-vertices[e[0]][1], vertices[e[0]][0]])        
    evector = (vertices[e[1]] - vertices[e[0]])[:-1]
    esign = sign(dot(tangent, evector))
    if vertices[e[0]][-1] > 0.9:
        all_fluxes[boundary_indices[i]] = esign * v0 * norm(evector)
    else:
        all_fluxes[boundary_indices[i]] = esign * v0 * sin(theta0) * norm(evector)
# Set "known" pressure at triangle 0
pressures = zeros(N2)
theta = arccos((sc[2].circumcenter[0]/norm(sc[2].circumcenter[0]))[2]/R)
set_pressure = v0 * sin(theta0) * \
               log((1 + cos(theta)) / sin(theta))
# Adjust RHS for known fluxes and pressures
b = b - A * concatenate((all_fluxes, pressures)) - \
    array((set_pressure * A[:, N1]).todense()).ravel()
# Remove entries of b corresponding to boundary fluxes and known pressure
pressure_indices = range(N1, N1 + N2)
pressure_indices.remove(N1 + 0)
pressures[0] = set_pressure
entries_to_keep = concatenate((internal_indices, pressure_indices))
b = b[entries_to_keep]
# Remove corresponding rows and columns of A
A = A[entries_to_keep][:,entries_to_keep]
u = spsolve(A, b)
fluxes = u[0:len(internal_indices)]
pressures[array(pressure_indices) - N1] = u[len(internal_indices):]
# Check for figure directories
if savefigs and not exists(join(figsdir, str(sc[2].num_simplices), hodgetype)):
    makedirs(join(figsdir, str(sc[2].num_simplices), hodgetype))
# Plot the pressures
theta = linspace(theta0, theta1, 100)
projected_circumcenter = array([list(cc/norm(cc)) for cc in
                                sc[2].circumcenter])
Rc = map(norm, projected_circumcenter[:, :-1])
pressures_analytical = v0 * sin(theta0) * \
                       log((1 + cos(theta)) / sin(theta))
figure(); ax = gca();
ax.set_xlabel('Horizontal distance from the z-axis', fontsize=20)
ax.set_ylabel('Pressure', fontsize=20)
ax.scatter(Rc, pressures, marker='o', **{'color': 'r'})
ax.hold(True)
ax.plot(R * sin(theta), pressures_analytical, 'k', linewidth=2, mec='r')
ax.legend(['Analytical', 'Numerical'], numpoints=1)
if savefigs:
    savefig(join(figsdir, str(sc[2].num_simplices), hodgetype,
                 'pressures.pdf'))
all_fluxes[internal_indices] = fluxes
# Whitney interpolate flux and sample at barycenters.
v_bases, v_arrows = simplex_quivers(sc, all_fluxes)

# Plot the speeds
fluxes_analytical = sin(theta0) / sin(theta) * v0
figure(); ax = gca();
projected_barycenter = array([list(bc/norm(bc)) for bc in
                              v_bases])
Rb = map(norm, projected_barycenter[:, :-1])
ax.set_xlabel('Horizontal distance from the z-axis', fontsize=20)
ax.set_ylabel('Norm of velocity', fontsize=20)
ax.scatter(Rb, map(norm, v_arrows), marker='o', **{'color': 'r'})
ax.hold(True)
ax.plot(R * sin(theta), fluxes_analytical, 'k', linewidth=2, mec='r')
ax.legend(['Analytical', 'Numerical'], numpoints=1)
if savefigs:
    savefig(join(figsdir, str(sc[2].num_simplices), hodgetype,
                 'speeds.pdf'))


